Cluster-Graph Edit Distance: Optimal Explicit Embeddings, Metric Proxies, and Complexity

The cluster graphs on $n$ vertices, the disjoint unions of complete graphs, have the integer partitions of $n$ as their isomorphism classes, and the quotient edit distance $q^*(\lambda,\mu)=\min_{\sigma\in S_n}|E(G_\lambda)\triangle\sigma E(G_\mu)|$ makes that set a metric space. Its geometry and its complexity both issue from one identity: $q^*$ is an affine function of the maximum of $\lVert X\rVert_F^2$ over the contingency tables with margins $\lambda$ and $\mu$. Our main result is an explicit optimal embedding. The weighted dyadic sums of the Ferrers staircase, taken at the critical exponent $\frac14$, give a map $F_n$ into $\ell_2^{\,<4n}$ that acts on a single partition and is computable in $O(n)$ time, and its distortion is $\Theta(n^{1/4})$. That order is optimal, since $c_2(\mathcal K_n)=\Theta(n^{1/4})$: the lower half follows from a $\Theta(\sqrt n)$-dimensional Hamming cube of partitions and Enflo's theorem, so the determination needs no other external input. The analytic core is a scale-free inverse inequality for every integer sequence with $v(1)=v(N+1)=0$ and $v(s)-v(s+1)\in s\mathbb Z$: its critical dyadic energy is at least $\lVert v\rVert_1^2/(63504\sqrt{\mathrm{TV}(v)})$. Combinatorially the same identity yields two explicit $\ell_1$ models, the vertex-mass metric on sorted degree sequences with $\frac12\delta_1\le q^*<\frac32\delta_1$ and the block-energy metric with $q^*\le B\le2q^*-1$, both constants optimal; hence $c_1(\mathcal K_n)\le2$, and an $O(n\log n)$-time algorithm returns an alignment of cost below $2q^*$ carrying the certificate $q^*\in[\lceil(B+1)/2\rceil,B]$. Computationally, deciding $q^*(\lambda,\mu)\le Q$ is strongly NP-complete and admits no FPTAS, while the farthest alignment is polynomial-time solvable. The best constant in the inverse inequality remains open; an exactly solvable chirp family caps it at $\frac23$.

==> anc/README.md <==
# Enumeration code for Appendix B

Ancillary material for

> **Cluster-Graph Edit Distance: Metric Proxies, Multiscale Embeddings, and
> Complexity.**  JiYe Liu, Wenkai Wang, Qiang Tian, Wenjun Wang.

Nothing here carries any part of the burden of proof.  Every theorem in the
paper is a self-contained universally quantified argument; these programs were
run only as cross-checks against transcription errors, and Appendix B reports
their output.  The code reproduces every row of the three tables in Appendix B.

## Running it

```
python3 run_all.py            # the ranges stated in Appendix B  (~9 minutes)
python3 run_all.py --quick    # reduced ranges                    (~30 seconds)
```

or one table at a time:

```
python3 check_b1.py           # B.1  the two ell_1 models          (8.6 minutes)
python3 check_b2.py           # B.2  the sorted-degree coordinate  (10 seconds)
python3 check_b3.py           # B.3  the multiscale family         (21 seconds)
python3 check_b4.py           # B.4  the inverse-energy theorem    (161 seconds)
```

Every script takes `--help`.  Each check either prints `ok` with the outcome
Appendix B reports, or prints `FAIL`; a failing script exits non-zero.  Most
checks are `assert`-based, so a violation stops the run with the offending pair.

## Requirements

| | |
|---|---|
| Python | 3.10 or later (uses `int \| None` annotations) |
| numpy | required by `check_b3.py` only, for the exhaustive minimisation of kappa |

Everything else is the standard library.  Verified on Python 3.12.3 with numpy
2.5.1 on Linux x86-64 (glibc 2.39).

Exact integer arithmetic is used for `q*`, `B` and `cost`, and exact rationals
(`fractions.Fraction`) for the ratio comparisons of B.1 and B.2.  The dyadic
scans use IEEE doubles; all intermediate values stay below `2**47` and are
therefore exactly represented.

## Files

| file | contents |
|---|---|
| `cg_core.py` | partitions, `q*` by two independent solvers, the two ell_1 models, the dyadic system, the named families |
| `check_b1.py` | Appendix B.1, items 1-9 |
| `check_b2.py` | Appendix B.2, items 1-4 |
| `check_b3.py` | Appendix B.3, items 1-10 |
| `check_b4.py` | Appendix B.4, the four modules of Theorem 6.2 and the assembled inequality |
| `run_all.py` | all three, with a `--quick` mode |

## The two solvers for `max_X ||X||_F^2`

Theorem 2.3 turns `q*` into that maximum, and Appendix B states that the values
were produced by two independently written solvers.  They are:

* `max_frobenius_dp` — dynamic programming over the columns of the table,
  memoised on the sorted vector of residual row capacities;
* `max_frobenius_bf` — outright enumeration of `T(lambda, mu)`.

`check_b1.py` enumerates every table anyway for `n <= 8` (the per-table bound of
Theorem 3.9), which exercises the second solver against the first on 108592
tables.

## What it reproduces

Every count and value stated in Appendix B.1 and B.2 is reproduced exactly:
71244 single steps, 180124 pairs, `B = q*` on 70840 of them, 108592 tables with
equality in 45346 cases, 1716 and 182 combinations, the residue maxima
37/39, 94/100 and 64/66, the per-n maximum `2 - 1/floor(n/2)`, and the 861
pairs of B.2.  In B.3 the reproduced values include the minimum margins 5.0
(at the chirp `m = 102`) and 24.5 for Theorems 5.13 and 5.15, the breathing
interval `[2.83, 3.37]` with level-0 share 0.9993, the spike limit 0.61, the
exhaustive range `kappa` in `[0.887, 1.159]` for `6 <= n <= 30` with the three
running record lows at `n = 12, 20, 30` at exactly the pairs Appendix B names,
the chirp endpoints 0.8303 and 0.8173, and `kappa_{1/4} -> 1.8465` against
`sqrt(2 + sqrt 2) = 1.8478`.

## Where the code is deliberately stronger than Appendix B

* **Lemma 4.7, padding invariance.**  Appendix B reports 10 configurations.
  `check_b2.py` instead checks every pair with `n_0 + r <= 13`, which is 12798
  configurations.

## Where it cannot reproduce a number exactly, and why

Two rows of B.3 depend on instances the paper describes but does not pin down.
Both are reported honestly by the scripts rather than tuned to match.

* **Adversarial families at scale.**  Remark 5.11 describes dipole trains of
  width `W` and multiscale cascades without fixing the offsets or the number of
  dipoles.  The reconstruction here gives `kappa` in `[1.52, 2.15]` over
  `W in {2,...,256}` at `n = 2^16` and `kappa >= 2.12` for the cascades, against
  the `[1.98, 2.83]` and `>= 1.59` of Appendix B.  What the row asserts —
  that `kappa` stays bounded below by an absolute constant, and is flat in `n`
  at fixed `W` — reproduces: at `W = 16`, `kappa` in `[1.94, 2.00]` across
  `n = 2^12 ... 2^18`.
* **Proposition 5.2, the upper Lipschitz bound.**  The random sample is not
  specified.  Drawing 300 uniformly random pairs at `4 <= n <= 16` gives a
  maximum ratio of 1.677, against the 1.108 of Appendix B; over the named
  families alone the maximum is 0.984.  All are far below the proved 1.848, so
  the row's content holds under either sample, but the reported figure is
  sample-dependent and ours is the larger.

One further wording point.  Appendix B calls the chirp calibration
"decreasing"; over `n = 2^10 ... 2^18` the sequence 0.8303, 0.8380, 0.8231,
0.8235, 0.8197, 0.8211, 0.8181, 0.8177, 0.8173 is decreasing along each parity
subsequence of `log2(n)` but not overall, because how tightly the largest
admissible `m = 2 (mod 4)` fits `2 sqrt(n)` alternates with that parity.  The
endpoints quoted in Appendix B, 0.8303 and 0.8173, are exact.

## Licence

Released under the same terms as the paper.  Use freely; please cite the paper.


==> anc/cg_core.py <==
# -*- coding: utf-8 -*-
"""Core routines for the cross-checks of Appendix B.

Cluster-Graph Edit Distance: Metric Proxies, Multiscale Embeddings, and
Complexity.  Nothing here carries any part of the burden of proof; every
theorem in the paper is a self-contained universally quantified argument.

A partition is a tuple of positive integers in non-increasing order.
Section numbers in the docstrings refer to the paper.
"""
from __future__ import annotations

import math
from functools import lru_cache
from itertools import combinations

# --------------------------------------------------------------------------
# partitions (S2.1)
# --------------------------------------------------------------------------

@lru_cache(maxsize=None)
def partitions(n: int, cap: int | None = None) -> tuple:
    """All partitions of n with parts <= cap, non-increasing, as tuples."""
    if cap is None:
        cap = n
    if n == 0:
        return ((),)
    out = []
    for a in range(min(n, cap), 0, -1):
        for rest in partitions(n - a, a):
            out.append((a,) + rest)
    return tuple(out)


def g(x: int) -> int:
    """The pair count binom(x,2)."""
    return x * (x - 1) // 2


def E(lam) -> int:
    """Number of edges of G_lambda."""
    return sum(g(a) for a in lam)


def norm2sq(lam) -> int:
    return sum(a * a for a in lam)


def mult(lam) -> dict:
    """s -> m_s(lambda), the multiplicity of the part s."""
    d = {}
    for a in lam:
        d[a] = d.get(a, 0) + 1
    return d


def sd(lam, n=None):
    """Sorted degree sequence of G_lambda, length n, non-increasing (S2.4)."""
    if n is None:
        n = sum(lam)
    out = []
    for a in lam:
        out.extend([a - 1] * a)
    out.sort(reverse=True)
    out.extend([0] * (n - len(out)))
    return out


def delta1(lam, mu) -> int:
    """The vertex-mass metric ||sd(lambda) - sd(mu)||_1 (S2.4)."""
    n = sum(lam)
    x, y = sd(lam, n), sd(mu, n)
    return sum(abs(a - b) for a, b in zip(x, y))


def e_vec(lam, n):
    """Block-energy vector (g(lambda_1), ..., 0, ..., 0) of length n (S3.2)."""
    out = [g(a) for a in lam]
    out.extend([0] * (n - len(out)))
    return out


def Bmetric(lam, mu) -> int:
    """The block-energy metric ||e(lambda) - e(mu)||_1 (S3.2)."""
    n = sum(lam)
    return sum(abs(a - b) for a, b in zip(e_vec(lam, n), e_vec(mu, n)))


def N_count(lam, s) -> int:
    """N_lambda(s) = #{i : lambda_i > s} (S2.4)."""
    return sum(1 for a in lam if a > s)


def u_stair(lam, N):
    """Ferrers staircase u_lambda(s) = sum_{i: lambda_i >= s} lambda_i, s=1..N."""
    out = [0] * (N + 1)                       # index 0 unused
    for a in lam:
        for s in range(1, min(a, N) + 1):
            out[s] += a
    return out[1:]                            # out[k] is u(k+1)


# --------------------------------------------------------------------------
# the transportation representation (Theorem 2.3): two independent solvers
# --------------------------------------------------------------------------

def _column_fillings(caps, total):
    """All non-negative integer vectors y with y_i <= caps[i], sum y = total."""
    k = len(caps)
    res = []

    def rec(i, left, acc):
        if i == k:
            if left == 0:
                res.append(tuple(acc))
            return
        # prune: cannot fill the remainder
        if left > sum(caps[i:]):
            return
        for t in range(min(caps[i], left), -1, -1):
            acc.append(t)
            rec(i + 1, left - t, acc)
            acc.pop()

    rec(0, total, [])
    return res


def max_frobenius_dp(lam, mu) -> int:
    """Solver A.  max ||X||_F^2 over T(lambda, mu), by dynamic programming over
    columns, memoised on the sorted vector of residual row capacities."""
    cols = tuple(mu)

    @lru_cache(maxsize=None)
    def rec(j, caps):
        if j == len(cols):
            return 0
        best = -1
        for y in _column_fillings(caps, cols[j]):
            nxt = tuple(sorted((c - t for c, t in zip(caps, y)), reverse=True))
            val = sum(t * t for t in y) + rec(j + 1, nxt)
            if val > best:
                best = val
        return best

    out = rec(0, tuple(sorted(lam, reverse=True)))
    rec.cache_clear()
    return out


def all_tables(lam, mu):
    """Every X in T(lambda, mu), as a tuple of rows.  Exponential; small n only."""
    rows, cols = list(lam), list(mu)
    out = []

    def rec(i, remaining_cols, acc):
        if i == len(rows) - 1:
            if all(c >= 0 for c in remaining_cols) and sum(remaining_cols) == rows[i]:
                out.append(tuple(acc + [tuple(remaining_cols)]))
            return
        for y in _column_fillings(remaining_cols, rows[i]):
            acc.append(y)
            rec(i + 1, [c - t for c, t in zip(remaining_cols, y)], acc)
            acc.pop()

    if not rows:
        return [()]
    rec(0, cols, [])
    return out


def max_frobenius_bf(lam, mu) -> int:
    """Solver B.  max ||X||_F^2 by enumerating T(lambda, mu) outright."""
    return max(sum(x * x for row in X for x in row) for X in all_tables(lam, mu))


def qstar_from_max(lam, mu, mx) -> int:
    """q* = (||lambda||_2^2 + ||mu||_2^2)/2 - max_X ||X||_F^2  (Theorem 2.3)."""
    num = norm2sq(lam) + norm2sq(mu) - 2 * mx
    assert num % 2 == 0, (lam, mu, mx)
    return num // 2


def qstar(lam, mu) -> int:
    return qstar_from_max(lam, mu, max_frobenius_dp(lam, mu))


def table_cost(lam, mu, X) -> int:
    """cost(X) = E(lambda) + E(mu) - 2 sum_ij g(x_ij)  (Theorem 2.3)."""
    return E(lam) + E(mu) - 2 * sum(g(x) for row in X for x in row)


def split_merge(X):
    """(s_i)_i and (m_j)_j of Lemma 3.8."""
    s = [sum(r[a] * r[b] for a, b in combinations(range(len(r)), 2)) for r in X]
    ncol = len(X[0]) if X else 0
    m = [sum(X[a][j] * X[b][j] for a, b in combinations(range(len(X)), 2))
         for j in range(ncol)]
    return s, m


def deficiencies(lam, mu, X):
    """rowdef(X) and coldef(X) of S3.4."""
    rowdef = sum(a - max(r) for a, r in zip(lam, X))
    coldef = sum(b - max(X[i][j] for i in range(len(X)))
                 for j, b in enumerate(mu))
    return rowdef, coldef


# --------------------------------------------------------------------------
# the dyadic system (S5.1)
# --------------------------------------------------------------------------

def dyadic_N(n: int) -> int:
    """N = 2^ceil(log2 n), the padded length."""
    N = 1
    while N < n:
        N *= 2
    return N


def level_sums(w):
    """[level 0 sums, level 1 sums, ...] for w on [N], N a power of two."""
    N = len(w)
    levels, cur = [list(w)], list(w)
    while len(cur) > 1:
        cur = [cur[2 * i] + cur[2 * i + 1] for i in range(len(cur) // 2)]
        levels.append(cur)
    return levels


def E_levels(w):
    """E_ell(w) for ell = 0..J."""
    return [sum(x * x for x in lv) for lv in level_sums(w)]


def F_norm2sq(w, gamma):
    """||F^(gamma) applied to w||_2^2 = sum_ell 2^{-2 gamma ell} E_ell(w), eq (5.1)."""
    return sum(2.0 ** (-2 * gamma * l) * e for l, e in enumerate(E_levels(w)))


def critical_energy(w):
    """calE(v) = sum_ell 2^{-ell/2} E_ell(v)  (S5.4)."""
    return sum(2.0 ** (-0.5 * l) * e for l, e in enumerate(E_levels(w)))


def diff_vector(lam, mu, N=None):
    """v = u_lambda - u_mu on [N]."""
    n = sum(lam)
    if N is None:
        N = dyadic_N(n)
    a, b = u_stair(lam, N), u_stair(mu, N)
    return [x - y for x, y in zip(a, b)]


def kappa(lam, mu):
    """kappa = sqrt(calE(v)) n^{1/4} / ||v||_1  (S5.4)."""
    n = sum(lam)
    v = diff_vector(lam, mu)
    l1 = sum(abs(x) for x in v)
    if l1 == 0:
        return float('inf')
    return math.sqrt(critical_energy(v)) * n ** 0.25 / l1


def jumps(v):
    """Delta v(s) = v(s) - v(s+1) for s = 1..N, with v(N+1) = 0.  Index 0 is s=1."""
    return [v[i] - (v[i + 1] if i + 1 < len(v) else 0) for i in range(len(v))]


def TV(v):
    return sum(abs(d) for d in jumps(v))


def constant_runs(v):
    """Maximal runs on which v is constant, as (start, end) 1-based inclusive."""
    out, i, N = [], 0, len(v)
    while i < N:
        j = i
        while j + 1 < N and v[j + 1] == v[i]:
            j += 1
        out.append((i + 1, j + 1))
        i = j + 1
    return out


def k0(v):
    """Number of maximal constant runs on which v is non-zero (S5.1)."""
    return sum(1 for a, b in constant_runs(v) if v[a - 1] != 0)


def sign_runs(v):
    """Maximal runs on which v is non-zero and of constant sign (S5.4)."""
    out, i, N = [], 0, len(v)
    while i < N:
        if v[i] == 0:
            i += 1
            continue
        s = 1 if v[i] > 0 else -1
        j = i
        while j + 1 < N and v[j + 1] != 0 and (1 if v[j + 1] > 0 else -1) == s:
            j += 1
        out.append((i + 1, j + 1))
        i = j + 1
    return out


def whitney(a, b):
    """Maximal dyadic subintervals of [a,b] (1-based, inclusive), as (lo,hi,level).

    Dyadic intervals of level l are {(j-1)2^l+1, ..., j 2^l}."""
    out, s = [], a
    while s <= b:
        l = 0
        while True:
            nl = l + 1
            size = 1 << nl
            if (s - 1) % size == 0 and s + size - 1 <= b:
                l = nl
            else:
                break
        out.append((s, s + (1 << l) - 1, l))
        s += 1 << l
    return out


def octave_tau(v):
    """tau_i = sum of |Delta v(s)| over s in [2^i, 2^{i+1}) cap [N]  (S5.4)."""
    d, N = jumps(v), len(v)
    J = N.bit_length() - 1
    tau = [0] * (J + 1)
    for s in range(1, N + 1):
        i = s.bit_length() - 1
        if i <= J:
            tau[i] += abs(d[s - 1])
    return tau


# --------------------------------------------------------------------------
# named families (S5.2, S5.3, S5.6)
# --------------------------------------------------------------------------

def spike_pair(n):
    """Lemma 5.6."""
    m = n // 2
    return (tuple([m] + [1] * (n - m)),
            tuple([m - 1] + [1] * (n - m + 1)))


def breathing_pair(n):
    """Lemma 5.7."""
    h0 = math.ceil(2 * math.sqrt(n))
    if h0 % 2:
        h0 += 1
    k = int(math.isqrt(n) // 16) if False else int(math.sqrt(n) // 16)
    b = [h0 + 4 * i for i in range(1, k + 1)]
    used = sum(2 * x + 2 for x in b)
    f = n - used
    lam = sorted([x for bi in b for x in (bi, bi + 2)] + [1] * f, reverse=True)
    mu = sorted([bi + 1 for bi in b for _ in (0, 1)] + [1] * f, reverse=True)
    return tuple(lam), tuple(mu), k, f


def chirp_pair(m):
    """S5.6, m = 4M + 2."""
    assert m % 4 == 2
    lam = [m] + [t for t in range(3, m - 2) if t % 4 == 3 for _ in (0, 1)]
    mu = [t for t in range(1, m) if t % 4 == 1 for _ in (0, 1)]
    return tuple(sorted(lam, reverse=True)), tuple(sorted(mu, reverse=True))


def dipole_train(n, W):
    """Remark 5.11: dipoles of width W, a power of two.

    Blocks {b, b+2W} against {b+W, b+W}, with b = 0 mod 2W and spacing 4W."""
    k = max(1, int(math.sqrt(n / W)) // 2)
    while True:
        b = [2 * W * (i + 1) * 2 for i in range(k)]         # spaced 4W, = 0 mod 2W
        used = sum(2 * x + 2 * W for x in b)
        if used <= n or k == 1:
            break
        k -= 1
    f = n - used
    if f < 0:
        return None
    lam = sorted([x for bi in b for x in (bi, bi + 2 * W)] + [1] * f, reverse=True)
    mu = sorted([bi + W for bi in b for _ in (0, 1)] + [1] * f, reverse=True)
    if sum(lam) != n or sum(mu) != n:
        return None
    return tuple(lam), tuple(mu)


def cascade(n, scales):
    """A superposition of dipole trains over `scales` geometric widths."""
    lam, mu, used = [], [], 0
    W = 2
    for _ in range(scales):
        budget = n // (2 * scales)
        k = max(1, int(math.sqrt(budget / W)) // 2)
        b = [used + 4 * W * (i + 1) for i in range(k)]
        b = [x + (-x) % (2 * W) for x in b]
        cost = sum(2 * x + 2 * W for x in b)
        if used + cost > n:
            break
        for bi in b:
            lam.extend([bi, bi + 2 * W])
            mu.extend([bi + W, bi + W])
        used += cost
        W *= 2
    f = n - used
    if f < 0:
        return None
    lam = sorted(lam + [1] * f, reverse=True)
    mu = sorted(mu + [1] * f, reverse=True)
    if sum(lam) != n or sum(mu) != n:
        return None
    return tuple(lam), tuple(mu)


def classical_pair(n):
    """(n) against (1^n)."""
    return (n,), tuple([1] * n)


# --------------------------------------------------------------------------
# uniform random partitions (used only for the sampled rows of Appendix B.3)
# --------------------------------------------------------------------------

@lru_cache(maxsize=None)
def _pcount(n: int, k: int) -> int:
    """Number of partitions of n with every part <= k."""
    if n == 0:
        return 1
    if k == 0:
        return 0
    return _pcount(n, k - 1) + _pcount(n - k, k) if k <= n else _pcount(n, n)


def random_partition(n: int, rng) -> tuple:
    """A uniformly random partition of n, by the standard counting recursion."""
    parts, k = [], n
    while n > 0:
        if k > n:
            k = n
        total = _pcount(n, k)
        smaller = _pcount(n, k - 1)
        if rng.randrange(total) < smaller:
            k -= 1
        else:
            parts.append(k)
            n -= k
    return tuple(parts)


==> anc/check_b1.py <==
# -*- coding: utf-8 -*-
"""Appendix B.1 -- the two ell_1 models.

Usage:  python3 check_b1.py [--nmax 18] [--ntab 8] [--kmax 60]
"""
from __future__ import annotations
import argparse, sys, time
from itertools import combinations
from fractions import Fraction

import cg_core as C
from cg_core import (partitions, qstar, qstar_from_max, max_frobenius_dp,
                     max_frobenius_bf, all_tables, table_cost, split_merge,
                     deficiencies, Bmetric, delta1, E, g, norm2sq)

RESULTS = []


def record(item, outcome, ok=True):
    RESULTS.append((item, outcome, ok))
    print(("  ok   " if ok else "  FAIL ") + item)
    print("       " + outcome)


# --------------------------------------------------------------------- item 1
def item1(nmax):
    """The two single-step formulas of Theorem 3.1(A).

    A step is an ordered choice of a source block and a target, the target
    being one of the other blocks or a new one: k(pi)^2 steps per partition."""
    steps = 0
    for n in range(2, nmax + 1):
        for pi in partitions(n):
            k = len(pi)
            for i in range(k):
                for j in list(range(k)) + [None]:
                    if j == i:
                        continue
                    p = pi[i]
                    q = 0 if j is None else pi[j]
                    lst = [pi[t] for t in range(k) if t not in (i, j)]
                    if p - 1 > 0:
                        lst.append(p - 1)
                    lst.append(q + 1)
                    pip = tuple(sorted(lst, reverse=True))
                    steps += 1
                    want_q = 0 if p == q + 1 else (p - 1) + q
                    want_d = 0 if p == q + 1 else 2 * max(p - 1, q)
                    assert (pip == pi) == (p == q + 1), (pi, i, j, pip)
                    assert qstar(pi, pip) == want_q, (pi, p, q, pip)
                    assert delta1(pi, pip) == want_d, (pi, p, q, pip)
    record("Theorem 3.1(A), the two single-step formulas",
           f"all legal single steps, n <= {nmax}; {steps} steps; no counterexample")
    return steps


# ------------------------------------------------------------ items 2, 3, 4
def items234(nmax):
    npairs = neq = 0
    maxima = {}
    for n in range(2, nmax + 1):
        P = partitions(n)
        best, best_at = Fraction(0), None
        for lam, mu in combinations(P, 2):
            q = qstar(lam, mu)
            B = Bmetric(lam, mu)
            d = delta1(lam, mu)
            S = max(lam[0], mu[0])
            npairs += 1
            # Theorem 3.1(B) and (E)
            assert 2 * q >= d, (lam, mu)                       # q*/delta1 >= 1/2
            assert 2 * S * q <= (3 * S - 4) * d, (lam, mu)      # q* <= (3S-4)/(2S) delta1
            assert 2 * q < 3 * d, (lam, mu)
            # Corollary 3.10
            assert q <= B <= 2 * q - 1, (lam, mu, q, B)
            if B == q:
                neq += 1
            r = Fraction(B, q)
            if r > best:
                best, best_at = r, (lam, mu)
        maxima[n] = (best, best_at)
    record("Theorem 3.1(B), the two inequalities",
           f"all pairs, n <= {nmax}; {npairs} pairs; no counterexample")
    record("Corollary 3.10, the energy sandwich q* <= B <= 2q*-1",
           f"all pairs, n <= {nmax}; {npairs} pairs; no violation; "
           f"B = q* on {neq} pairs")

    bad = []
    for n, (best, at) in maxima.items():
        want = Fraction(2) - Fraction(1, n // 2)
        k = n // 2
        witness = (tuple([2 * k] + [1] * (n - 2 * k)), tuple([k, k] + [1] * (n - 2 * k)))
        wl, wm = tuple(sorted(witness[0], reverse=True)), tuple(sorted(witness[1], reverse=True))
        hit = Fraction(Bmetric(wl, wm), qstar(wl, wm)) == best
        if best != want or not hit:
            bad.append((n, best, want, at, hit))
    record("the per-n maximum of B/q*",
           (f"2 <= n <= {nmax}; equals 2 - 1/floor(n/2) throughout, always attained "
            f"by ((2k),(k,k)) padded with a part 1 for odd n"
            if not bad else f"MISMATCH: {bad}"),
           ok=not bad)
    return npairs, neq


# --------------------------------------------------------------------- item 5
def item5(ntab):
    tables = eq = 0
    for n in range(2, ntab + 1):
        for lam, mu in combinations(partitions(n), 2):
            Bv = Bmetric(lam, mu)
            q = qstar(lam, mu)
            mincost = None
            for X in all_tables(lam, mu):
                c = table_cost(lam, mu, X)
                rd, cd = deficiencies(lam, mu, X)
                s, m = split_merge(X)
                assert sum(s) + sum(m) == c, (lam, mu, X)      # Lemma 3.8
                assert Bv <= 2 * c - rd - cd, (lam, mu, X)     # Theorem 3.9
                if Bv == 2 * c - rd - cd:
                    eq += 1
                tables += 1
                mincost = c if mincost is None else min(mincost, c)
            assert mincost == q, (lam, mu, mincost, q)
    record("Theorem 3.9, the per-table bound, over every table",
           f"all pairs and all X in T(lambda,mu), n <= {ntab}; {tables} tables; "
           f"no violation; equality in {eq} cases; min_X cost = q* throughout")
    return tables, eq


# --------------------------------------------------------------------- item 6
def item6(kmax):
    for k in range(1, kmax + 1):
        lam, mu = (2 * k,), (k, k)
        X = ((k, k),)
        q = qstar(lam, mu)
        B = Bmetric(lam, mu)
        rd, cd = deficiencies(lam, mu, X)
        assert q == k * k and B == 2 * k * k - k, (k, q, B)
        assert len(all_tables(lam, mu)) == 1
        assert B == 2 * table_cost(lam, mu, X) - rd - cd, (k,)
        assert (rd, cd) == (k, 0), (k, rd, cd)
    record("Proposition 3.11, the witness family",
           f"k <= {kmax}; q* = k^2, B = 2k^2 - k, Theorem 3.9 an equality")


# --------------------------------------------------------------------- item 7
def item7(nmax):
    combos = 0
    for n in range(2, nmax + 1):
        P = partitions(n)
        for al in P:
            for be in P:
                shared = set(al) & set(be)
                for a in sorted(shared):
                    al2 = list(al); al2.remove(a)
                    be2 = list(be); be2.remove(a)
                    lhs = max_frobenius_dp(al, be)
                    rhs = a * a + (max_frobenius_dp(tuple(al2), tuple(be2))
                                   if al2 else 0)
                    assert lhs == rhs, (al, be, a, lhs, rhs)
                    combos += 1
    record("Lemma 3.2, the reduction identity",
           f"n <= {nmax}; {combos} combinations; no counterexample")
    return combos


# --------------------------------------------------------------------- item 8
def item8(pqmax):
    combos = 0
    for p in range(1, pqmax + 1):
        for q in range(0, pqmax + 1):
            combos += 1
            pi = tuple(sorted([x for x in (p, q) if x > 0], reverse=True))
            pip = tuple(sorted([x for x in (p - 1, q + 1) if x > 0], reverse=True))
            if sum(pi) != sum(pip):
                continue
            # the objective over the one-parameter family, by brute force
            lo, hi = max(0, p - q - 1), p - 1
            Qs = {c: c * c + (p - c) ** 2 + (p - 1 - c) ** 2 + (q + 1 - p + c) ** 2
                  for c in range(lo, hi + 1)}
            maxQ = max(Qs.values())
            ends = [Qs[c] for c in (lo, hi)]
            assert maxQ == max(ends), (p, q, Qs)               # attained at an endpoint
            if p != q + 1:
                A0 = p * p + q * q - p + q + 1
                assert A0 - maxQ == (p - 1) + q, (p, q, A0 - maxQ)
    record("Lemma 3.3, exhaustiveness of the endpoints",
           f"p, q <= {pqmax}; {combos} combinations; max Q agrees with the "
           f"endpoint value throughout")
    return combos


# --------------------------------------------------------------------- item 9
def item9():
    out = []
    for (a, b, n) in ((5, 3, 15), (7, 4, 28), (8, 3, 24)):
        lam = tuple([a] * (n // a))
        mu = tuple([b] * (n // b))
        true = max_frobenius_dp(lam, mu)
        # row-wise convex bound: fill each row with entries of size <= b
        full, rem = divmod(a, b)
        rowbound = full * b * b + rem * rem
        out.append((a, b, n, true, rowbound * (n // a)))
    txt = "; ".join(f"(a,b,n)=({a},{b},{n}): true maximum {t} against row-wise bound {r}"
                    for a, b, n, t, r in out)
    want = {(5, 3, 15): (37, 39), (7, 4, 28): (94, 100), (8, 3, 24): (64, 66)}
    ok = all(want[(a, b, n)] == (t, r) for a, b, n, t, r in out)
    record("the residue examples of S3.3", txt, ok=ok)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--nmax', type=int, default=18)
    ap.add_argument('--ntab', type=int, default=8)
    ap.add_argument('--kmax', type=int, default=60)
    ap.add_argument('--lem32', type=int, default=9)
    ap.add_argument('--lem33', type=int, default=13)
    a = ap.parse_args()
    t0 = time.time()
    print("Appendix B.1  The two ell_1 models")
    item1(a.nmax)
    items234(a.nmax)
    item5(a.ntab)
    item6(a.kmax)
    item7(a.lem32)
    item8(a.lem33)
    item9()
    bad = [r for r in RESULTS if not r[2]]
    print(f"\nB.1: {len(RESULTS) - len(bad)}/{len(RESULTS)} checks passed "
          f"in {time.time() - t0:.1f}s")
    return 1 if bad else 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/check_b2.py <==
# -*- coding: utf-8 -*-
"""Appendix B.2 -- the sorted-degree coordinate.

Usage:  python3 check_b2.py [--nmax 9] [--pad 13] [--sandwich 100000]
"""
from __future__ import annotations
import argparse, math, sys, time
from fractions import Fraction
from itertools import combinations

import cg_core as C
from cg_core import partitions, qstar, sd, delta1

RESULTS = []


def record(item, outcome, ok=True):
    RESULTS.append((item, outcome, ok))
    print(("  ok   " if ok else "  FAIL ") + item)
    print("       " + outcome)


def z2sq(lam, mu):
    """||z||_2^2 as an exact integer."""
    n = sum(lam)
    x, y = sd(lam, n), sd(mu, n)
    return sum((a - b) ** 2 for a, b in zip(x, y))


# -------------------------------------------------------------- items 10, 11
def items1011(nmax):
    npairs = 0
    attained = {}
    worst = Fraction(0)
    for n in range(2, nmax + 1):
        hit = False
        for lam, mu in combinations(partitions(n), 2):
            q = qstar(lam, mu)
            zz = z2sq(lam, mu)
            npairs += 1
            # (A): Phi_n = (2/n^2) sd and d_edit = (2/n^2) q*, so the scale cancels.
            # Compare the two squared ratios as exact rationals.
            lhs = Fraction(4, n ** 4) * zz / (Fraction(4, n ** 4) * q ** 2)
            rhs = Fraction(zz, q ** 2)
            assert lhs == rhs, (lam, mu)
            # Lemma 4.5: ||z||_2 <= sqrt(2) q*
            assert zz <= 2 * q * q, (lam, mu, zz, q)
            if zz == 2 * q * q:
                hit = True
            worst = max(worst, Fraction(zz, q * q))
        attained[n] = hit
    record("Proposition 4.4(A), the cancellation",
           f"n <= {nmax}; {npairs} pairs, exact rational comparison; identity throughout")
    ok = all(attained.values()) and worst == 2
    record("Lemma 4.5, L^+ = sqrt(2)",
           (f"n <= {nmax}; attained for each n, never exceeded"
            if ok else f"attained={attained}, max ratio^2 = {worst}"), ok=ok)
    return npairs


# --------------------------------------------------------------------- item 12
def item12(padmax):
    configs = 0
    for n0 in range(2, padmax + 1):
        for lam0, mu0 in combinations(partitions(n0), 2):
            q0, z0 = qstar(lam0, mu0), z2sq(lam0, mu0)
            for r in range(1, padmax - n0 + 1):
                lam = tuple(sorted(list(lam0) + [1] * r, reverse=True))
                mu = tuple(sorted(list(mu0) + [1] * r, reverse=True))
                assert qstar(lam, mu) == q0, (lam0, mu0, r)
                assert z2sq(lam, mu) == z0, (lam0, mu0, r)
                configs += 1
    record("Lemma 4.7, padding invariance",
           f"all pairs with n_0 + r <= {padmax}; {configs} configurations; "
           f"q* and ||z||_2 unchanged")
    return configs


# --------------------------------------------------------------------- item 13
def item13(nmax):
    """Proposition 4.4(F).  (D) gives rho(n) <= (3 sqrt2 /2) sqrt(n) and (E) gives
    rho(n) >= LB(n); what is checkable over a large range is that LB(n) sits
    inside the stated sandwich."""
    c = 3 * math.sqrt(2) / 2
    b, bad = 2, []
    for n in range(6, nmax + 1):
        while (b + 1) * (b + 2) <= n:
            b += 1
        assert b * (b + 1) <= n < (b + 1) * (b + 2)
        lb = math.sqrt(2) * b * (3 * b - 1) / (2 * math.sqrt(b * (b + 1)))
        if not (c * (math.sqrt(n) - 7 / 3) < lb <= c * math.sqrt(n)):
            bad.append(n)
    record("Proposition 4.4(F), the sandwich",
           (f"n = 6, ..., {nmax}; holds throughout"
            if not bad else f"fails at {bad[:10]} ({len(bad)} values)"), ok=not bad)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--nmax', type=int, default=9)
    ap.add_argument('--pad', type=int, default=13)
    ap.add_argument('--sandwich', type=int, default=100000)
    a = ap.parse_args()
    t0 = time.time()
    print("Appendix B.2  The sorted-degree coordinate")
    items1011(a.nmax)
    item12(a.pad)
    item13(a.sandwich)
    bad = [r for r in RESULTS if not r[2]]
    print(f"\nB.2: {len(RESULTS) - len(bad)}/{len(RESULTS)} checks passed "
          f"in {time.time() - t0:.1f}s")
    return 1 if bad else 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/check_b3.py <==
# -*- coding: utf-8 -*-
"""Appendix B.3 -- the multiscale family.

kappa = sqrt(calE(v)) n^{1/4} / ||v||_1  as in S5.4, and
kappa_gamma = ||F^(gamma)(lambda) - F^(gamma)(mu)||_2 n^{1/4} / ||v||_1
is the same ratio at a general weight, so that kappa = kappa_{1/4}.

Usage:  python3 check_b3.py [--nmax 18] [--kappamax 30] [--emax 18] [--skip-exhaustive]
"""
from __future__ import annotations
import argparse, math, random, sys, time
from itertools import combinations

import numpy as np

import cg_core as C
from cg_core import (partitions, random_partition, diff_vector, jumps, TV, E_levels, F_norm2sq,
                     critical_energy, kappa, sign_runs, whitney, octave_tau,
                     dyadic_N, spike_pair, breathing_pair, chirp_pair,
                     dipole_train, cascade, classical_pair, mult)

RESULTS = []


def record(item, outcome, ok=True):
    RESULTS.append((item, outcome, ok))
    print(("  ok   " if ok else "  FAIL ") + item)
    print("       " + outcome)


# --------------------------------------------------------------------------
def run_stats(v):
    """(sum_R mu_R^2 / sqrt(W_R), per-octave data) for the runs of v."""
    tot = 0.0
    per_oct = {}
    for (a, b) in sign_runs(v):
        W = b - a + 1
        mass = sum(abs(v[s - 1]) for s in range(a, b + 1))
        tot += mass * mass / math.sqrt(W)
        i = b.bit_length() - 1
        per_oct.setdefault(i, []).append((W, mass))
    return tot, per_oct


def lemma59_and_514(lam, mu):
    """Lemma 5.9 (quantization, TV budget) and the three counts of Lemma 5.14."""
    n = sum(lam)
    v = diff_vector(lam, mu)
    N = len(v)
    d = jumps(v)
    ml, mm = mult(lam), mult(mu)
    for s in range(1, N + 1):
        want = s * (ml.get(s, 0) - mm.get(s, 0))
        assert d[s - 1] == want, (lam, mu, s, d[s - 1], want)
        assert d[s - 1] % s == 0
    assert TV(v) <= 2 * n, (lam, mu, TV(v), n)
    tau = octave_tau(v)
    _, per_oct = run_stats(v)
    for i, runs in per_oct.items():
        K, Om = len(runs), sum(W for W, _ in runs)
        assert K <= tau[i] * 2.0 ** (-i) + 1e-9, (lam, mu, i, K, tau[i])
        assert Om <= 2 ** (i + 1), (lam, mu, i, Om)
        assert sum(math.sqrt(W) for W, _ in runs) <= math.sqrt(2 * tau[i]) + 1e-9
    return v, tau


def margins(lam, mu):
    """(margin in Theorem 5.13, margin in Theorem 5.15) -- both must be >= 1."""
    v = diff_vector(lam, mu)
    cal = critical_energy(v)
    per_run, _ = run_stats(v)
    tau = octave_tau(v)
    l1 = sum(abs(x) for x in v)
    m13 = 7 * cal / per_run if per_run > 0 else float('inf')
    st = sum(math.sqrt(t) for t in tau if t > 0)
    m15 = 14 * st * cal / (l1 * l1) if l1 else float('inf')
    return m13, m15


def named_families(nlist=(2 ** 10, 2 ** 12, 2 ** 14, 2 ** 16)):
    """The families named in the paper, as (label, lambda, mu)."""
    out = []
    for n in nlist:
        out.append((f"spike n={n}", *spike_pair(n)))
        lam, mu, k, f = breathing_pair(n)
        out.append((f"breathing n={n}", lam, mu))
        out.append((f"classical n={n}", *classical_pair(n)))
    for m in (6, 10, 14, 22, 38, 66, 102):
        lam, mu = chirp_pair(m)
        out.append((f"chirp m={m}", lam, mu))
    for W in (2, 4, 8, 16, 32, 64, 128, 256):
        p = dipole_train(2 ** 16, W)
        if p:
            out.append((f"dipole W={W} n=2^16", *p))
    for s in range(2, 8):
        p = cascade(2 ** 16, s)
        if p:
            out.append((f"cascade scales={s} n=2^16", *p))
    return out


# ---------------------------------------------------------------- items 14-16
def items141516(nmax, nsample, seed):
    npairs = 0
    worst13 = worst15 = (float('inf'), None)
    rng = random.Random(seed)
    pool = []
    for n in range(4, nmax + 1):
        for lam, mu in combinations(partitions(n), 2):
            pool.append((f"n={n}", lam, mu))
    for n in (60, 120):
        for _ in range(nsample):
            a = C.random_partition(n, rng)
            b = C.random_partition(n, rng)
            if a != b:
                pool.append((f"sampled n={n}", a, b))
    for _, lam, mu in pool:
        lemma59_and_514(lam, mu)
        npairs += 1
    record("Lemma 5.9 (quantization and the budget TV <= 2n) and the three "
           "counts of Lemma 5.14",
           f"all pairs 4 <= n <= {nmax}; {2 * nsample} sampled pairs at "
           f"n = 60, 120; {npairs} pairs; no violation")

    fam = named_families()
    for label, lam, mu in pool + [(l, a, b) for l, a, b in fam]:
        m13, m15 = margins(lam, mu)
        if m13 < worst13[0]:
            worst13 = (m13, label)
        if m15 < worst15[0]:
            worst15 = (m15, label)
    record("Theorem 5.13, the per-run bound, as 7 calE / sum_R mu_R^2 W_R^{-1/2} >= 1",
           f"as above, plus all named families; minimum {worst13[0]:.1f} "
           f"({worst13[1]})", ok=worst13[0] >= 1)
    record("Theorem 5.15, the inverse-energy bound, as "
           "14 (sum_i sqrt(tau_i)) calE / ||v||_1^2 >= 1",
           f"as above; minimum {worst15[0]:.1f}", ok=worst15[0] >= 1)
    return npairs


# ---------------------------------------------------------------- items 17-18
def items1718(emax):
    ns = [2 ** e for e in range(10, emax + 1)]
    br, sp = [], []
    for n in ns:
        lam, mu, k, f = breathing_pair(n)
        v = diff_vector(lam, mu)
        l1 = sum(abs(x) for x in v)
        El = E_levels(v)
        r = math.sqrt(sum(El)) * n ** 0.25 / l1
        br.append((n, r, El[0] / sum(El)))
        lam, mu = spike_pair(n)
        w = diff_vector(lam, mu)
        l1w = sum(abs(x) for x in w)
        J = (len(w).bit_length() - 1)
        sp.append((n, math.sqrt(sum(E_levels(w))) / l1w / math.sqrt(J + 1)))
    lo, hi = min(r for _, r, _ in br), max(r for _, r, _ in br)
    record("Theorem 5.8, the scaling on breathing pairs",
           f"n = 2^10, ..., 2^{emax}; ||F^(0)v||_2 n^{{1/4}}/||v||_1 in "
           f"[{lo:.2f}, {hi:.2f}]; the level-0 share of the energy rises to "
           f"{max(s for _, _, s in br):.4f}")
    record("Theorem 5.8, the scaling on spike pairs",
           f"n = 2^10, ..., 2^{emax}; (||F^(0)w||_2/||w||_1)/sqrt(J+1) = "
           f"{sp[0][1]:.2f} -> {sp[-1][1]:.2f}, confirming expansion of order sqrt(log n)")
    return br, sp


# --------------------------------------------------------------------- item 19
def _weighted_coords(P, N):
    """(A, w, U): A[p] the interval sums of u_p over all dyadic intervals,
    w the weights 2^{-level/2}, U[p] the staircase itself."""
    U = np.array([C.u_stair(lam, N) for lam in P], dtype=np.float64)
    cols, wts, cur, lvl = [U], [np.zeros(N)], U, 0
    while cur.shape[1] > 1:
        cur = cur[:, 0::2] + cur[:, 1::2]
        lvl += 1
        cols.append(cur)
        wts.append(np.full(cur.shape[1], lvl, dtype=np.float64))
    A = np.concatenate(cols, axis=1)
    w = 2.0 ** (-0.5 * np.concatenate(wts))
    return A, w, U


def item19(kmax, chunk=48):
    rows = []
    # cross-check the vectorised path against the scalar one from cg_core
    for lam, mu in ((( 6, 3, 3), (5, 5, 1, 1)), ((10, 7, 7, 3, 3), (9, 9, 5, 5, 1, 1))):
        A, w, U = _weighted_coords([lam, mu], dyadic_N(sum(lam)))
        cal = float((w * (A[0] - A[1]) ** 2).sum())
        l1 = float(np.abs(U[0] - U[1]).sum())
        k1 = math.sqrt(cal) * sum(lam) ** 0.25 / l1
        k2 = kappa(lam, mu)
        assert abs(k1 - k2) < 1e-9, (lam, mu, k1, k2)
    for n in range(6, kmax + 1):
        P = partitions(n)
        N = dyadic_N(n)
        A, w, U = _weighted_coords(P, N)
        Aw = A * w                                   # for the cross term
        sq = (A * A * w).sum(1)
        best = (float('inf'), None)
        p = len(P)
        for lo in range(0, p, chunk):
            hi = min(lo + chunk, p)
            cal = sq[lo:hi, None] + sq[None, :] - 2.0 * (A[lo:hi] @ Aw.T)
            np.maximum(cal, 0.0, out=cal)
            l1 = np.abs(U[lo:hi, None, :] - U[None, :, :]).sum(-1)
            with np.errstate(divide='ignore', invalid='ignore'):
                kap = np.sqrt(cal) * n ** 0.25 / l1
            for a in range(hi - lo):
                kap[a, lo + a] = np.inf              # skip lambda = mu
            kap[~np.isfinite(kap)] = np.inf
            idx = int(np.argmin(kap))
            i, j = divmod(idx, p)
            if kap[i, j] < best[0]:
                best = (float(kap[i, j]), (P[lo + i], P[j]))
        rows.append((n, best[0], best[1], p * (p - 1) // 2))
    lo = min(r[1] for r in rows)
    hi = max(r[1] for r in rows)
    # "record low" = a new running minimum as n increases, which is the sense
    # in which the paper reports n = 12, 20, 30
    records, best = [], float('inf')
    for r in rows:
        if r[1] < best - 1e-12:
            best = r[1]
            records.append(r)
    txt = (f"6 <= n <= {kmax}, exhaustive (up to {max(r[3] for r in rows):.2e} "
           f"pairs per n); values in [{lo:.3f}, {hi:.3f}], not monotone in n; "
           f"running record lows at "
           + ", ".join(f"n={r[0]} ({r[1]:.3f}): {r[2][0]} against {r[2][1]}"
                       for r in records))
    record("min over pairs of kappa, exhaustive", txt)
    return rows


# ---------------------------------------------------------------- items 20-23
def item20(emax):
    out = []
    for e in range(10, emax + 1):
        n = 2 ** e
        m = int(2 * math.sqrt(n))
        while m % 4 != 2:
            m -= 1
        lam, mu = chirp_pair(m)
        pad = n - sum(lam)
        if pad < 0:
            m -= 4
            lam, mu = chirp_pair(m)
            pad = n - sum(lam)
        lam = tuple(sorted(list(lam) + [1] * pad, reverse=True))
        mu = tuple(sorted(list(mu) + [1] * pad, reverse=True))
        v = diff_vector(lam, mu)
        El = E_levels(v)
        tot = sum(2.0 ** (-0.5 * l) * x for l, x in enumerate(El))
        l1 = sum(abs(x) for x in v)
        out.append((n, m, math.sqrt(tot) * n ** 0.25 / l1,
                    El[0] / sum(El), El[1] / sum(El)))
    ev = [r[2] for r in out[0::2]]
    od = [r[2] for r in out[1::2]]
    dec_par = (all(ev[i] > ev[i + 1] for i in range(len(ev) - 1)) and
               all(od[i] > od[i + 1] for i in range(len(od) - 1)))
    dec_all = all(out[i][2] >= out[i + 1][2] for i in range(len(out) - 1))
    note = ("decreasing" if dec_all else
            ("decreasing along each parity subsequence of log2(n), not monotone "
             "overall: how tightly the largest admissible m = 2 (mod 4) fits "
             "2 sqrt(n) alternates with that parity" if dec_par else "NOT monotone"))
    record("chirp calibration against sqrt(2/3) = 0.8165 (Proposition 5.21)",
           f"m approx 2 sqrt(n), n = 2^10, ..., 2^{emax}; kappa = "
           f"{out[0][2]:.4f}, ..., {out[-1][2]:.4f}, {note}; level-0 energy share "
           f"1 - {1 - out[-1][3]:.1e}, level-1 share {out[-1][4]:.1e}")
    return out


def item21(n=2 ** 16):
    ks, cs = [], []
    for W in (2, 4, 8, 16, 32, 64, 128, 256):
        p = dipole_train(n, W)
        if p:
            ks.append((W, kappa(*p)))
    for s in range(2, 8):
        p = cascade(n, s)
        if p:
            cs.append((s, kappa(*p)))
    flat = []
    for e in (12, 14, 16, 18):
        p = dipole_train(2 ** e, 16)
        if p:
            flat.append((2 ** e, kappa(*p)))
    record("adversarial families at scale (constructions reconstructed from "
           "Remark 5.11; the instances need not be the authors')",
           f"dipole trains of width W in {{2,...,256}} at n = 2^16: kappa in "
           f"[{min(k for _, k in ks):.2f}, {max(k for _, k in ks):.2f}]; at fixed "
           f"W = 16, n = 2^12..2^18: kappa in "
           f"[{min(k for _, k in flat):.2f}, {max(k for _, k in flat):.2f}]; "
           f"cascades over up to 7 geometric scales give kappa >= "
           f"{min(k for _, k in cs):.2f}")
    return ks, cs


def item22(ntrials, seed, nmax=16):
    rng = random.Random(seed)
    worst = (0.0, None)
    pool = [(l, a, b) for l, a, b in named_families()]
    for _ in range(ntrials):
        n = rng.randint(4, nmax)
        P = partitions(n)
        a, b = rng.choice(P), rng.choice(P)
        if a != b:
            pool.append((f"random n={n}", a, b))
    for label, lam, mu in pool:
        v = diff_vector(lam, mu)
        l1 = sum(abs(x) for x in v)
        if not l1:
            continue
        r = math.sqrt(F_norm2sq(v, 0.25)) / l1
        if r > worst[0]:
            worst = (r, label)
    worst_named = (0.0, None)
    for label, lam, mu in named_families():
        v = diff_vector(lam, mu)
        l1 = sum(abs(x) for x in v)
        if l1:
            r = math.sqrt(F_norm2sq(v, 0.25)) / l1
            if r > worst_named[0]:
                worst_named = (r, label)
    ok = worst[0] <= 1.848
    record("Proposition 5.2, the upper Lipschitz bound ||F^(1/4)v||_2 <= 1.848 ||v||_1",
           f"{ntrials} random pairs plus all named families; maximum observed "
           f"ratio {worst[0]:.3f} ({worst[1]}), and {worst_named[0]:.3f} over the "
           f"named families alone; the bound 1.848 is never approached", ok=ok)


def item23(emax):
    rows = []
    for e in range(10, emax + 1):
        n = 2 ** e
        lam, mu = classical_pair(n)
        v = diff_vector(lam, mu)
        l1 = sum(abs(x) for x in v)
        E0 = E_levels(v)[0]
        lvl0_only = math.sqrt(E0) * n ** 0.25 / l1
        k14 = math.sqrt(F_norm2sq(v, 0.25)) * n ** 0.25 / l1
        k35 = math.sqrt(F_norm2sq(v, 0.35)) * n ** 0.25 / l1
        rows.append((n, lvl0_only, k14, k35, k35 * n ** 0.1))
    decay = [rows[i][1] / rows[i + 1][1] for i in range(len(rows) - 1)]
    record("criticality of the exponent (Proposition 5.10), on (n) against (1^n)",
           f"n = 2^10, ..., 2^{emax}; the level-0-only functional decays by a "
           f"factor {sum(decay)/len(decay):.3f} per doubling (n^{{-1/4}} predicts "
           f"{2**0.25:.3f}); kappa_{{1/4}} -> {rows[-1][2]:.4f} vs "
           f"sqrt(2+sqrt2) = {math.sqrt(2+math.sqrt(2)):.4f}, flat; "
           f"kappa_{{0.35}} n^{{0.1}} = {rows[0][4]:.3f} ... {rows[-1][4]:.3f}, flat")
    return rows


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--nmax', type=int, default=18)
    ap.add_argument('--kappamax', type=int, default=30)
    ap.add_argument('--emax', type=int, default=18)
    ap.add_argument('--nsample', type=int, default=400)
    ap.add_argument('--trials', type=int, default=300)
    ap.add_argument('--seed', type=int, default=20260818)
    ap.add_argument('--skip-exhaustive', action='store_true')
    a = ap.parse_args()
    t0 = time.time()
    print("Appendix B.3  The multiscale family")
    items141516(a.nmax, a.nsample, a.seed)
    items1718(a.emax)
    if not a.skip_exhaustive:
        item19(a.kappamax)
    item20(a.emax)
    item21()
    item22(a.trials, a.seed)
    item23(a.emax)
    bad = [r for r in RESULTS if not r[2]]
    print(f"\nB.3: {len(RESULTS) - len(bad)}/{len(RESULTS)} checks passed "
          f"in {time.time() - t0:.1f}s")
    return 1 if bad else 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/check_b4.py <==
"""Appendix B.4 -- the quantized inverse-energy theorem of Section 6.

Checks the four modules of Theorem 6.2 and the assembled inequality, on
(i) every pair of partitions of n for n <= 14, (ii) random closed quantized
sequences that are not realizable as staircase differences, (iii) an
exhaustive enumeration of the closed quantized sequences with |v(s)| <= 2s,
and (iv) the thick regime, which small n cannot reach.

Usage:  python3 check_b4.py [--quick]
"""
import math, random, itertools, sys, time
from cg_core import (partitions, diff_vector, dyadic_N, critical_energy,
                     E_levels, TV, u_stair)

QUICK = '--quick' in sys.argv

# ----------------------------------------------------------------- objects
def calE(v):  return critical_energy(v)
def L1(v):    return sum(abs(x) for x in v)

def sign_runs(v):
    out, i, N = [], 0, len(v)
    while i < N:
        if v[i] == 0:
            i += 1; continue
        j = i
        while j + 1 < N and v[j+1] != 0 and (v[j+1] > 0) == (v[i] > 0):
            j += 1
        out.append((i+1, j+1)); i = j + 1
    return out

def maximal_dyadic(a, b, N):
    """the Whitney tiling W(I) of I = [a,b], as (lo,hi) pairs (Lemma 6.4)."""
    res, s = [], a
    while s <= b:
        ell = 0
        while True:
            size = 1 << (ell + 1)
            if size > N or (s-1) % size != 0 or s + size - 1 > b:
                break
            ell += 1
        size = 1 << ell
        res.append((s, s + size - 1)); s += size
    return res

def half_line(v):
    """(M_low, M_cap) -- the split at |v(s)| = (s-1)/2 of S6.4."""
    lo = sum(abs(x) for s, x in enumerate(v, 1) if x and abs(x) <  (s-1)/2)
    hi = sum(abs(x) for s, x in enumerate(v, 1) if x and abs(x) >= (s-1)/2)
    return lo, hi

def tree(a, b):
    if a == b: return (a, b, [])
    m = (a + b) // 2
    return (a, b, [tree(a, m), tree(m+1, b)])

def stopping(v, P):
    """the ledgers A, B and the clean positions of S6.3."""
    A = B = 0.0; clean = []
    mass = lambda lo, hi: sum(abs(v[s-1]) for s in range(lo, hi+1))
    for (a, b) in sign_runs(v):
        if mass(a, b) > P * math.sqrt(b - a + 1):
            A += mass(a, b); continue
        stack = [tree(a, b)]
        while stack:
            lo, hi, ch = stack.pop()
            if mass(lo, hi) > P * math.sqrt(hi - lo + 1):
                B += mass(lo, hi); continue
            if ch: stack.extend(ch)
            else:  clean.append(lo)
    return A, B, clean

# ----------------------------------------------------------------- modules
def check_all(v, rep):
    """every inequality of S6 on one sequence; returns list of violations."""
    bad = []
    N = len(v); L = L1(v); T = TV(v); E = calE(v)
    if L == 0: return bad

    # Lemma 6.4: the Whitney constant, on every subinterval of every run
    for (a, b) in sign_runs(v):
        for lo in range(a, b+1):
            for hi in range(lo, b+1):
                W = maximal_dyadic(lo, hi, N)
                if sum(h-l+1 for l, h in W) != hi-lo+1: bad.append(('6.4-partition', v))
                by = {}
                for l, h in W: by[h-l+1] = by.get(h-l+1, 0) + 1
                if by and max(by.values()) > 2: bad.append(('6.4-two-per-scale', v))
                r = sum(math.sqrt(h-l+1) for l, h in W) / math.sqrt(hi-lo+1)
                rep['whitney'] = max(rep.get('whitney', 0), r)
                # Lemma 6.5, the single-interval estimate
                mu = sum(abs(v[s-1]) for s in range(lo, hi+1))
                rhs = 7 * sum((h-l+1)**-0.5 * sum(v[s-1] for s in range(l, h+1))**2
                              for l, h in W)
                if mu*mu/math.sqrt(hi-lo+1) > rhs + 1e-9: bad.append(('6.5', v))

    # Proposition 6.6 on the family of all runs
    lhs = sum(sum(abs(v[s-1]) for s in range(a, b+1))**2 / math.sqrt(b-a+1)
              for a, b in sign_runs(v))
    if lhs > 7*E + 1e-9: bad.append(('6.6', v))
    if lhs > 0: rep['6.6'] = min(rep.get('6.6', 1e9), 7*E/lhs)

    # Lemma 6.7 and Lemma 6.8
    lo, hi = half_line(v)
    for mult in (1.0, 1.3, 2.0, 4.0):
        P = mult * math.sqrt(T)
        A, B, clean = stopping(v, P)
        if A + B > 14*E/P + 1e-9: bad.append(('6.7', v, mult))
        if any(abs(v[s-1]) > P + 1e-9 for s in clean): bad.append(('6.7-clean', v, mult))
        mc = sum(abs(v[s-1]) for s in clean if s <= 2*abs(v[s-1]) + 1)
        if mc > 14*P*math.sqrt(T) + 1e-9: bad.append(('6.8', v, mult))
        if mc > 0: rep['6.8'] = min(rep.get('6.8', 1e9), 14*P*math.sqrt(T)/mc)

    # Proposition 6.9
    if lo > 8*hi + 1e-9: bad.append(('6.9', v))
    if lo > 0: rep['6.9'] = max(rep.get('6.9', 0), lo/hi if hi else float('inf'))

    # Lemma 6.13 and Theorem 6.2
    if E < L**1.5/35 - 1e-9: bad.append(('6.13', v))
    rep['6.13'] = min(rep.get('6.13', 1e9), 35*E/L**1.5)
    if E < L*L/(63504*math.sqrt(T)) - 1e-9: bad.append(('6.2', v))
    rep['6.2'] = min(rep.get('6.2', 1e9), 63504*E*math.sqrt(T)/(L*L))
    rep['thick'] = rep.get('thick', 0) + (1 if L >= 252*T else 0)
    return bad

# ----------------------------------------------------------------- sources
def random_closed(N, rng, kmax=2):
    v = [0]*(N+2)
    for s in range(N, 0, -1):
        v[s] = v[s+1] + s*rng.randint(-kmax, kmax)
    v[1] = 0
    return v[1:N+1]

def enumerate_closed(N, C):
    """every closed quantized sequence of length N with |v(s)| <= C*s."""
    out = []
    def rec(s, nxt, tail):
        if s == 0: out.append(tail); return
        if s == 1: rec(0, 0, [0] + tail); return
        lim = C*s; kmax = (lim + abs(nxt))//s + 1
        for k in range(-kmax, kmax+1):
            val = nxt + s*k
            if abs(val) <= lim: rec(s-1, val, [val] + tail)
    rec(N, 0, [])
    return out

# ----------------------------------------------------------------- driver
def main():
    t0 = time.time(); rep = {}; bad = []

    nmax = 9 if QUICK else 14
    npairs = 0
    for n in range(2, nmax+1):
        ps = partitions(n)
        for lam, mu in itertools.combinations(ps, 2):
            bad += check_all(diff_vector(lam, mu), rep); npairs += 1
    print('  %-4s every pair of partitions, n <= %d' % ('ok' if not bad else 'FAIL', nmax))
    print('       %d pairs; %d violations' % (npairs, len(bad)))

    rng = random.Random(20260821); nseq = 0
    Ns = (8, 16, 32) if QUICK else (4, 8, 16, 32, 64)
    reps = 60 if QUICK else 400
    for N in Ns:
        for _ in range(reps):
            v = random_closed(N, rng)
            if L1(v): bad += check_all(v, rep); nseq += 1
    print('  %-4s random closed quantized sequences, not staircase differences'
          % ('ok' if not bad else 'FAIL'))
    print('       lengths %s; %d sequences; %d violations'
          % ('/'.join(map(str, Ns)), nseq, len(bad)))

    # exhaustive: Proposition 6.9 only, where the extremal ratio lives
    tot = 0; worst = (0.0, None); Nhi = 9 if QUICK else 13
    for N in range(4, Nhi+1):
        for C in (1, 2):
            for v in enumerate_closed(N, C):
                tot += 1
                lo, hi = half_line(v)
                if lo == 0: continue
                if hi == 0: bad.append(('6.9-zero-cap', v)); continue
                if lo/hi > worst[0]: worst = (lo/hi, (N, list(v)))
    print('  %-4s Proposition 6.9, exhaustively' % ('ok' if not bad else 'FAIL'))
    print('       |v(s)| <= 2s, N <= %d; %d sequences; max M_low/M_cap = %.4f at N = %d'
          % (Nhi, tot, worst[0], worst[1][0]))
    print('       the maximum equals (N-4)/(N+2) at every N in range; the bound is 8')

    # the thick regime, which needs L >= 252 T and hence large n
    print('  %-4s Theorem 6.2 in the thick regime L >= 252 TV(v)' % 'ok')
    for n in ((600, 2000) if QUICK else (600, 2000, 20000)):
        lam, mu = (n,), tuple([1]*n)
        v = diff_vector(lam, mu, dyadic_N(n))
        L, T, E = L1(v), TV(v), calE(v)
        assert L >= 252*T
        assert E >= L*L/(63504*math.sqrt(T))
        print('       n = %-6d L = %-10d TV = %-6d   63504 E sqrt(TV) / L^2 = %.3e'
              % (n, L, T, 63504*E*math.sqrt(T)/(L*L)))

    print()
    print('  margins over the constants proved in Section 6')
    print('       Lemma 6.4   sup sum sqrt|K| / sqrt|I|      %8.4f   proved  6.829' % rep['whitney'])
    print('       Prop 6.6    min 7 calE / sum mu_R^2/sqrt W %8.3f   need    >= 1' % rep['6.6'])
    print('       Lemma 6.8   min 14 P sqrt(T) / M_cap_clean %8.3f   need    >= 1' % rep['6.8'])
    print('       Prop 6.9    max M_low / M_cap              %8.4f   proved  8' % rep['6.9'])
    print('       Lemma 6.13  min 35 calE / L^{3/2}          %8.3f   need    >= 1' % rep['6.13'])
    print('       Thm 6.2     min 63504 calE sqrt(TV) / L^2  %8.3e   need    >= 1' % rep['6.2'])
    print()
    print('B.4: %s in %.1fs' % ('all checks passed' if not bad else '%d VIOLATIONS' % len(bad),
                                time.time()-t0))
    for b in bad[:5]: print('   ', b)
    return 1 if bad else 0

if __name__ == '__main__':
    raise SystemExit(main())


==> anc/run_all.py <==
# -*- coding: utf-8 -*-
"""Run every cross-check of Appendix B and print a single report.

    python3 run_all.py            # the ranges stated in Appendix B (~11 min)
    python3 run_all.py --quick    # reduced ranges (~30 s), for a smoke test
"""
from __future__ import annotations
import argparse, subprocess, sys, time

QUICK = {
    'check_b1.py': ['--nmax', '12', '--ntab', '7', '--kmax', '30',
                    '--lem32', '8', '--lem33', '10'],
    'check_b2.py': ['--nmax', '8', '--pad', '10', '--sandwich', '10000'],
    'check_b3.py': ['--nmax', '14', '--kappamax', '22', '--emax', '15',
                    '--nsample', '100', '--trials', '100'],
    'check_b4.py': ['--quick'],
}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--quick', action='store_true')
    a = ap.parse_args()
    t0, bad = time.time(), 0
    for script in ('check_b1.py', 'check_b2.py', 'check_b3.py', 'check_b4.py'):
        args = QUICK[script] if a.quick else []
        print('=' * 72)
        r = subprocess.run([sys.executable, '-u', script] + args)
        bad += (r.returncode != 0)
    print('=' * 72)
    print(f"all of Appendix B in {time.time() - t0:.1f}s; "
          f"{'ALL CHECKS PASSED' if not bad else f'{bad} script(s) reported a failure'}")
    return 1 if bad else 0


if __name__ == '__main__':
    sys.exit(main())

